Controlling a Networked SIS Model via a Single Input over Undirected Graphs

This paper formulates and studies the problem of controlling a networked SIS model using a single input in which the network structure is described by a connected undirected graph. A necessary and sufficient condition on the values of curing and infection rates for the healthy state to be exponentially stable is obtained via the analysis of signed Laplacians when the control input is the curing budget of a single agent. In the case when the healthy state is stabilizable, an explicit expression for the minimum curing budget is provided. The utility of the algorithm is demonstrated using a simulation over a network of cities in the northeastern United States.

==> NE_trains.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
import scipy.io
#from scipy.misc import imread
import matplotlib.cbook as cbook

#datafile = cbook.get_sample_data('Snow_edited.png')
#img = imread(datafile)

mat = scipy.io.loadmat('NE_trains.mat')
sol = mat['sol']
A = mat['B_NE']
X = np.array([[ 1.5, 1], [1.25, 0.75], [1.25,1.05], [0.9, 1.1], [ 1.7, 1.25], [1.65, 1.9], [1, 1.75], [1.85, 1.75], [2.1, 1.85] ])
#area = mat['areafull']



n = 9 #mat['n']
# threshold for death
thresh = 0.0001


#X = np.array(X)
A = np.array(A)
data = np.array(sol)
i_pump = 71
i=100#int(input("i: "))#3#i_pump
j=0
print data[i,:]

fig = plt.figure()

s = np.array([ 1, 0, 0])
h = np.array([ 0, 0, 1])
g = np.array([ .75, .75, .75])
g2 = np.array([ .75, .75, .75])
br = np.array([ 1, 1, 0]) #yellow now
sizes= np.zeros((n,1))
size = 25
radius = 50
colors = np.zeros((n,3))

data[data < 0] = 0

for j in range(0,n):
    if data[i,j] < thresh:
        colors[j,:] = h
    else:
        colors[j,:] = np.add(np.multiply(data[i,j],s),np.multiply(1-data[i,j],h))
    #sizes[j] = radius+ size*data[i,j]

ax0 = plt.subplot(111)
plt.hold(True)
for k in range(0,n):
        for j in range(0,n):
            if k>j:
               if A[j,k] != 0:
                    ax0.plot(( X[j,0], X[k,0]),( X[j,1], X[k,1]), zorder=1,color='0.75')[0]

#plt.imshow(img, zorder=0)#, extent=[0.5, 8.0, 1.0, 7.0])                    
#plt.figure(1)
ax0.scatter(X[:n,0],X[:n,1], zorder=2,c=colors,s = 150)
#ax0.set_xlim((0,area))
#ax0.set_ylim((0,area))
ax0.axis('off')
#ax0.set(adjustable='box-forced', aspect='equal')
#plt.show()
fig.savefig('NE_trains_xstar.png',bbox_inches='tight')


==> NE_trains_traj.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
import scipy.io
#from scipy.misc import imread
import matplotlib.cbook as cbook

mat = scipy.io.loadmat('NE_trains.mat')
sol = mat['sol_control']
n = 9 

data = np.array(sol)

fig = plt.figure()

data[data < 0] = 0

ax0 = plt.subplot(111)
plt.hold(True)
ax0.plot(data[1:201,:])

plt.show()
#fig.savefig('NE_trains_xstar.png',bbox_inches='tight')

